A Unified Theory of Scale

Spatial data are often released by zone: a fine-scale field is averaged within zones under a support measure (area, population or sampling weights). Writing within-zone averaging as a conditional expectation given a sub-sigma-algebra, we study how far zonal statistics can reflect fine-scale relationships. (A) For data-dependent zonings of an atomless support measure, if the two variables are not exactly linearly related, then for any number of zones $k\geq 3$ and any prescribed zone weights the zonal correlation attains every value in $[-1,1]$; with connected zones in the unit square every value can be approached arbitrarily closely. (B) For any zoning, the deviation of the zonal correlation from the fine-scale correlation $\rho$ is bounded explicitly in terms of $\rho$ and the within-zone variance shares, and the bound is attained whenever it does not exceed $1-|\rho|$; for Lipschitz fields the bound is of second order in the zone diameter, whereas for rough stationary fields the deviation can be of first order. (C) For data-independent zoning designs and jointly stationary fields, the design-level zonal correlation is a weighted average of the real coherence times a factor at most one. It takes the same non-zero value for all connected zone shapes and their mixtures if and only if the two spectra are proportional and the co-spectrum is a non-zero multiple of either (the intrinsic correlation model); if this fails and the fine-scale correlation is non-zero, some design with at most two connected zone shapes deviates, and equal correlations on finitely many designs never certify the condition. We also give an orthogonal scale decomposition along nested hierarchies, identification intervals for the fine-scale covariance from zonal data alone, sharp for atomless support measures, and a condition for macro interventions on zone means to be well defined. All results are proved in full.

==> anc/scale_theory_verify.py <==
"""
Numerical verification for "A Unified Theory of Scale".

Each check (V0-V9) tests one theorem of the document numerically.
Exact identities are checked to machine precision; existence results
(which hold exactly only for atomless support measures) are checked as
finite-sample approximations.

Run:  python3 scale_theory_verify.py
Outputs: verify_results.json, fig_snake_zoning.png, fig_scale_effect.png
Requires: numpy, scipy, matplotlib
"""
import json
import numpy as np
from scipy import ndimage

RNG = np.random.default_rng(20261126)
RESULTS = {}


def wcorr(x, y, w):
    """Weighted Pearson correlation."""
    w = w / w.sum()
    mx, my = (w * x).sum(), (w * y).sum()
    cxy = (w * (x - mx) * (y - my)).sum()
    vx, vy = (w * (x - mx) ** 2).sum(), (w * (y - my) ** 2).sum()
    return cxy / np.sqrt(vx * vy)


def zone_stats(x, y, w, labels, k):
    """Zone masses p_j and zone means of x, y (weights w)."""
    W = np.bincount(labels, weights=w, minlength=k)
    xb = np.bincount(labels, weights=w * x, minlength=k) / W
    yb = np.bincount(labels, weights=w * y, minlength=k) / W
    return W / W.sum(), xb, yb


def decomposition(x, y, w, labels, k):
    """Between/within decomposition (Section 5 notation)."""
    w = w / w.sum()
    p, xb, yb = zone_stats(x, y, w, labels, k)
    mx, my = (w * x).sum(), (w * y).sum()
    sx2, sy2 = (w * (x - mx) ** 2).sum(), (w * (y - my) ** 2).sum()
    BX, BY = (p * (xb - mx) ** 2).sum(), (p * (yb - my) ** 2).sum()
    CB = (p * (xb - mx) * (yb - my)).sum()
    dx, dy = x - xb[labels], y - yb[labels]
    WX, WY, CW = (w * dx ** 2).sum(), (w * dy ** 2).sum(), (w * dx * dy).sum()
    rho = (w * (x - mx) * (y - my)).sum() / np.sqrt(sx2 * sy2)
    return dict(sx2=sx2, sy2=sy2, BX=BX, BY=BY, WX=WX, WY=WY, CB=CB, CW=CW, rho=rho,
                rhoB=CB / np.sqrt(BX * BY), rhoW=CW / np.sqrt(WX * WY),
                etaX=np.sqrt(BX / sx2), etaY=np.sqrt(BY / sy2))


# --------------------------------------------------------------------------
# V0  Theorem 5.2 (fundamental identity) and Corollary 5.3 (slope identity)
# --------------------------------------------------------------------------
def v0():
    n, k = 5000, 37
    x = RNG.normal(size=n)
    y = 0.4 * x + RNG.normal(size=n) + 0.3 * np.sin(3 * x)
    w = RNG.uniform(0.2, 3.0, size=n)
    lab = RNG.integers(0, k, size=n)
    d = decomposition(x, y, w, lab, k)
    lhs = d['rho']
    rhs = d['etaX'] * d['etaY'] * d['rhoB'] + np.sqrt((1 - d['etaX'] ** 2) * (1 - d['etaY'] ** 2)) * d['rhoW']
    beta = (d['CB'] + d['CW']) / d['sx2']
    betaB, betaW = d['CB'] / d['BX'], d['CW'] / d['WX']
    slope_rhs = d['etaX'] ** 2 * betaB + (1 - d['etaX'] ** 2) * betaW
    RESULTS['V0'] = dict(identity_residual=float(abs(lhs - rhs)),
                         slope_residual=float(abs(beta - slope_rhs)))


# --------------------------------------------------------------------------
# Shared smooth fields on the unit square (used by V2, V3)
# --------------------------------------------------------------------------
def fields(s1, s2):
    X = np.sin(2 * np.pi * s1) + 0.5 * np.cos(2 * np.pi * s2) + 0.3 * np.sin(2 * np.pi * (s1 + s2))
    Y = 0.7 * X + 0.6 * np.cos(4 * np.pi * s1) * np.sin(2 * np.pi * s2) + 0.3 * s2
    return X, Y


def fields_grad_max():
    """Rigorous upper bounds on sup|grad X| and sup|grad Y| from the explicit formulas:
    |dX/ds1| <= 2.6 pi, |dX/ds2| <= 1.6 pi, |dY/ds1| <= 4.22 pi, |dY/ds2| <= 2.32 pi + 0.3."""
    LX = np.pi * np.hypot(2.6, 1.6)
    LY = np.hypot(4.22 * np.pi, 2.32 * np.pi + 0.3)
    return LX, LY


# --------------------------------------------------------------------------
# Fuzzy partition of Theorem 6.2 / Corollary 6.3 (k = 3, equal weights)
# --------------------------------------------------------------------------
def target_V(rho_t):
    q1 = np.sqrt(1.5) * np.array([1.0, -1.0, 0.0])
    q2 = np.array([1.0, 1.0, -2.0]) / np.sqrt(2.0)
    B = np.array([[1.0, rho_t], [0.0, np.sqrt(max(0.0, 1 - rho_t ** 2))]])
    Q = np.stack([q1, q2], axis=1)            # 3 x 2, p-orthonormal, p^T Q = 0
    return Q @ B                               # V (3 x 2), V^T D_p V = R


def fuzzy_partition(Zc, Sigma_inv, V, p, eps_frac):
    """f_j = p_j (1 + eps h_j), h_j = sum_l V_jl u_l, u = Sigma^{-1}(Z - EZ)."""
    u = Zc @ Sigma_inv.T                       # n x 2, E[u Z^T] = I
    h = u @ V.T                                # n x k
    eps = eps_frac / np.abs(h).max()
    f = p[None, :] * (1 + eps * h)
    return f, eps


# --------------------------------------------------------------------------
# V1  Theorem 6.2 / Corollary 6.3 (unconstrained zonings), finite sample
# --------------------------------------------------------------------------
def v1():
    n = 2_000_000
    x = np.clip(RNG.normal(size=n), -3, 3)
    y = 0.6 * x + 0.8 * np.clip(RNG.normal(size=n), -3, 3)
    w = np.ones(n)
    Z = np.stack([x, y], 1)
    m = Z.mean(0)
    Zc = Z - m
    Sigma = Zc.T @ Zc / n
    Sinv = np.linalg.inv(Sigma)
    rho_ind = wcorr(x, y, w)
    p = np.ones(3) / 3
    rows = []
    for rt in [-0.95, -0.5, 0.0, 0.5, 0.95]:
        f, eps = fuzzy_partition(Zc, Sinv, target_V(rt), p, 0.9)
        cum = np.cumsum(f, 1)
        r = RNG.uniform(size=n)[:, None]
        lab = (r > cum[:, :-1]).sum(1)          # randomized rounding of the fuzzy partition
        pj, xb, yb = zone_stats(x, y, w, lab, 3)
        rows.append(dict(target=rt, achieved=float(wcorr(xb, yb, pj)), zone_masses=pj.round(4).tolist()))
    # k = 2 gives exactly +1 or -1
    k2 = []
    for sgn in [1.0, -1.0]:
        V = np.array([[1.0, sgn], [-1.0, -sgn]])
        f, eps = fuzzy_partition(Zc, Sinv, V, np.array([0.5, 0.5]), 0.9)
        lab = (RNG.uniform(size=n) > f[:, 0]).astype(int)
        pj, xb, yb = zone_stats(x, y, w, lab, 2)
        k2.append(float(wcorr(xb, yb, pj)))
    RESULTS['V1'] = dict(n=n, fine_scale_rho=float(rho_ind), k3=rows, k2_achieved=k2)


# --------------------------------------------------------------------------
# V2  Theorem 6.5 (connected zonings via the k-lane serpentine path)
# --------------------------------------------------------------------------
def snake_labels(gamma_cell, N, w):
    """Rasterize the k-lane boustrophedon construction of Theorem 6.5.
    gamma_cell[b, a] = target proportions of fine cell (row b from south, column a from west)."""
    k = gamma_cell.shape[-1]
    lab = np.zeros((N * w, N * w), dtype=np.int16)
    t = (np.arange(w) + 0.5) / w
    # Per-pixel-column offset in [-1/(2w), 1/(2w)), a golden-ratio sequence over the global column index.
    # All boundaries in a column share the offset, so a lane's width is its target width rounded up or down
    # (lanes of width >= 2 px stay 4-connected), while along a row the realized boundary averages to the
    # exact fractional target (low discrepancy) instead of being rounded to whole pixels.
    DITHER_ALL = (np.mod((np.arange(N * w) + 1) * 0.6180339887498949, 1.0) - 0.5) / w
    xx, yy = np.meshgrid(t, t)                 # xx: east coordinate, yy: north coordinate (row index)
    cur = None
    first = True
    for b in range(N):
        east = (b % 2 == 0)
        cols = range(N) if east else range(N - 1, -1, -1)
        for a in cols:
            gam = gamma_cell[b, a]
            if first:
                cur, first = gam.copy(), False
            last_in_row = (a == N - 1) if east else (a == 0)
            first_in_row = (a == 0) if east else (a == N - 1)
            if last_in_row and b < N - 1:          # exits north
                ell = 1 - np.maximum(xx, 1 - yy) if east else np.maximum(1 - xx, 1 - yy)
                E = np.cumsum(cur)[:-1]
                lane = (ell[..., None] > E[None, None, :]).sum(-1)
                nxt = cur
            elif first_in_row and b > 0:           # entered from south
                ell = np.maximum(1 - xx, yy) if east else 1 - np.maximum(xx, yy)
                E = np.cumsum(cur)[:-1]
                lane = (ell[..., None] > E[None, None, :]).sum(-1)
                nxt = cur
            else:                                   # straight cell, linear interpolation entry -> exit
                along = xx if east else 1 - xx
                ell = (yy if east else 1 - yy) + DITHER_ALL[None, a * w:(a + 1) * w]
                s_in, s_out = np.cumsum(cur)[:-1], np.cumsum(gam)[:-1]
                E = (1 - along)[..., None] * s_in + along[..., None] * s_out
                lane = (ell[..., None] > E).sum(-1)
                nxt = gam
            lab[b * w:(b + 1) * w, a * w:(a + 1) * w] = lane
            cur = nxt
    return lab


def snake_run(rt, N, w, mc, eps_frac=0.5):
    """Connected 3-zone construction of Theorem 6.5 for target rho_B = rt on an (N w) x (N w) raster."""
    H = N * w
    r, c = np.meshgrid(np.arange(H), np.arange(H), indexing='ij')
    s2, s1 = (r + 0.5) / H, (c + 0.5) / H     # row index = north coordinate
    X, Y = fields(s1, s2)
    x, y = X.ravel(), Y.ravel()
    wts = np.ones_like(x)
    Z = np.stack([x, y], 1)
    Zc = Z - Z.mean(0)
    Sinv = np.linalg.inv(Zc.T @ Zc / len(x))
    p = np.ones(3) / 3
    f, eps = fuzzy_partition(Zc, Sinv, target_V(rt), p, eps_frac)
    f = f.reshape(H, H, 3)
    bs, cpb = H // mc, N // mc
    g_block = f.reshape(mc, bs, mc, bs, 3).mean(axis=(1, 3))          # step-function approximation g
    gamma_cell = np.repeat(np.repeat(g_block, cpb, 0), cpb, 1)
    lab = snake_labels(gamma_cell, N, w)
    ncomp = [int(ndimage.label(lab == j)[1]) for j in range(3)]         # 4-connectivity
    pj, xb, yb = zone_stats(x, y, wts, lab.ravel().astype(int), 3)
    gp = np.repeat(np.repeat(g_block, bs, 0), bs, 1).reshape(-1, 3)      # g as a fuzzy partition
    Wg = gp.sum(0)
    rho_g = wcorr((gp * x[:, None]).sum(0) / Wg, (gp * y[:, None]).sum(0) / Wg, Wg)
    return dict(target=rt, achieved=float(wcorr(xb, yb, pj)), step_function_g=float(rho_g),
                components_per_zone=ncomp, zone_masses=pj.round(4).tolist(),
                min_lane_width_px=float(w * f.min()), eps=float(eps),
                fine_scale_rho=float(wcorr(x, y, wts))), lab


def v2(make_figure=True):
    N, w, mc = 120, 12, 30                     # fine cells per side, pixels per cell, coarse blocks per side
    rows, keep = [], {}
    for rt in [-0.9, -0.5, 0.0, 0.5, 0.9]:
        row, lab = snake_run(rt, N, w, mc)
        rows.append(row); keep[rt] = lab
    # refinement study: error shrinks as the mesh is refined (Theorem 6.5 is a limit statement)
    refine = []
    for (Nr, mr) in [(40, 10), (80, 20), (160, 40)]:      # 12 px per cell, 4 fine cells per coarse block
        errs = []
        for rt in [-0.9, -0.5, 0.0, 0.5, 0.9]:
            row, _ = snake_run(rt, Nr, 12, mr)
            errs.append(abs(row['achieved'] - rt))
        refine.append(dict(fine_cells_per_side=Nr, coarse_blocks_per_side=mr, max_abs_error=float(max(errs)),
                           mean_abs_error=float(np.mean(errs))))
    H = N * w
    RESULTS['V2'] = dict(grid=f"{H}x{H} px, {N}x{N} cells, {mc}x{mc} coarse blocks",
                         fine_scale_rho=rows[0]['fine_scale_rho'], rows=rows, refinement=refine)
    if make_figure:
        import matplotlib
        matplotlib.use('Agg')
        import matplotlib.pyplot as plt
        from matplotlib.colors import ListedColormap
        cmap = ListedColormap(['#257de0', '#f47230', '#00b894'])
        fig, axes = plt.subplots(1, 2, figsize=(10, 5.4))
        for ax, rt in zip(axes, [-0.9, 0.9]):
            sub = keep[rt][:H // 6, :H // 6]   # south-west corner (1/36 of the map), so lanes are visible
            ax.imshow(sub, origin='lower', cmap=cmap, interpolation='nearest')
            got = [rr['achieved'] for rr in rows if rr['target'] == rt][0]
            ax.set_title(f"target ρ_B = {rt:+.1f}, achieved {got:+.3f}", fontsize=11, color='#191919')
            ax.set_xticks([]); ax.set_yticks([])
        fig.suptitle(f"Three connected zones (lanes) on the same data; fine-scale ρ = {rows[0]['fine_scale_rho']:+.3f}\n"
                     f"(south-west corner of the map shown; each colour is one zone)", fontsize=11, color='#191919')
        fig.tight_layout(rect=(0, 0, 1, 0.9))
        fig.savefig('fig_snake_zoning.png', dpi=150)
        plt.close(fig)


# --------------------------------------------------------------------------
# V3  Theorem 7.1, Corollary 7.2, Proposition 7.4 (compact zonings)
# --------------------------------------------------------------------------
def v3():
    n = 512
    r, c = np.meshgrid(np.arange(n), np.arange(n), indexing='ij')
    s2, s1 = (r + 0.5) / n, (c + 0.5) / n
    X, Y = fields(s1, s2)
    x, y = X.ravel(), Y.ravel()
    wts = np.ones_like(x)
    LX, LY = fields_grad_max()
    rows = []
    for b in [2, 4, 8, 16, 32, 64, 128]:
        lab = ((r // b) * (n // b) + (c // b)).ravel()
        k = (n // b) ** 2
        d = decomposition(x, y, wts, lab, k)
        a_, b_ = d['WX'] / d['sx2'], d['WY'] / d['sy2']
        s = np.sqrt((1 - a_) * (1 - b_))
        bound41 = (abs(d['rho']) * (1 - s) + np.sqrt(a_ * b_)) / s
        delta = np.sqrt(2) * b / n
        tx, ty = LX * delta / (2 * np.sqrt(d['sx2'])), LY * delta / (2 * np.sqrt(d['sy2']))
        if tx < 1 and ty < 1:
            st = np.sqrt((1 - tx ** 2) * (1 - ty ** 2))
            bound42 = (abs(d['rho']) * (1 - st) + tx * ty) / st
        else:
            bound42 = float('nan')
        rows.append(dict(block_px=b, dev=float(abs(d['rhoB'] - d['rho'])), bound_thm_7_1=float(bound41),
                         bound_cor_7_2=float(bound42), tau_X=float(tx), tau_Y=float(ty)))
    # random Voronoi zonings (data-independent, compact) - Theorem 7.1 only
    vor = []
    from scipy.spatial import cKDTree
    pts = np.stack([s1.ravel(), s2.ravel()], 1)
    for nseeds in [50, 400, 3000]:
        seeds = RNG.uniform(size=(nseeds, 2))
        lab = cKDTree(seeds).query(pts)[1]
        d = decomposition(x, y, wts, lab, nseeds)
        a_, b_ = d['WX'] / d['sx2'], d['WY'] / d['sy2']
        s = np.sqrt((1 - a_) * (1 - b_))
        bound41 = (abs(d['rho']) * (1 - s) + np.sqrt(a_ * b_)) / s
        vor.append(dict(zones=nseeds, dev=float(abs(d['rhoB'] - d['rho'])), bound_thm_7_1=float(bound41)))
    # Proposition 7.4: the bound of Theorem 7.1 is attained
    a_, b_, rB = 0.3, 0.2, 0.9
    q1 = np.sqrt(1.5) * np.array([1.0, -1.0, 0.0]); q2 = np.array([1.0, 1.0, -2.0]) / np.sqrt(2.0)
    u1 = np.sqrt(1 - a_) * q1
    u2 = np.sqrt(1 - b_) * (rB * q1 + np.sqrt(1 - rB ** 2) * q2)
    m = 2000
    wv = np.where(np.arange(m) < m // 2, 1.0, -1.0)
    xx = np.concatenate([u1[j] + np.sqrt(a_) * wv for j in range(3)])
    yy = np.concatenate([u2[j] - np.sqrt(b_) * wv for j in range(3)])
    lab = np.repeat(np.arange(3), m)
    d = decomposition(xx, yy, np.ones_like(xx), lab, 3)
    s = np.sqrt((1 - a_) * (1 - b_))
    bound = (abs(d['rho']) * (1 - s) + np.sqrt(a_ * b_)) / s
    RESULTS['V3'] = dict(lipschitz_X=float(LX), lipschitz_Y=float(LY), blocks=rows, voronoi=vor,
                         prop_7_4=dict(dev=float(abs(d['rhoB'] - d['rho'])), bound=float(bound),
                                       rhoW=float(d['rhoW'])))


# --------------------------------------------------------------------------
# Spectral machinery on the discrete torus (V4, V5, V9)
# --------------------------------------------------------------------------
NT = 256
_k = np.fft.fftfreq(NT) * 2 * np.pi
KX, KY = np.meshgrid(_k, _k, indexing='ij')
K2 = KX ** 2 + KY ** 2


def gauss_spec(ell, var):
    s = np.exp(-K2 * ell ** 2 / 2)
    return var * s / s.sum()          # discrete spectral masses; total = variance


def simulate(F):
    W = RNG.normal(size=(NT, NT))
    return np.fft.ifft2(np.fft.fft2(W) * NT * np.sqrt(F)).real


def box_filter(b):
    """|K_hat|^2 for b x b box averages on the torus (Dirichlet kernel)."""
    def one(kk):
        num = np.sin(b * kk / 2); den = b * np.sin(kk / 2)
        out = np.ones_like(kk); nz = np.abs(den) > 1e-14
        out[nz] = (num[nz] / den[nz]) ** 2
        return out
    return one(KX) * one(KY)


def kernel_filter(mask):
    Kk = mask / mask.sum()
    return np.abs(np.fft.fft2(Kk)) ** 2


def disc_mask(radius):
    i = np.minimum(np.arange(NT), NT - np.arange(NT))
    I, J = np.meshgrid(i, i, indexing='ij')
    return (I ** 2 + J ** 2 <= radius ** 2).astype(float)


def rho_design(g, FXX, FYY, FXY):
    return (g * FXY).sum() / np.sqrt((g * FXX).sum() * (g * FYY).sum())


def block_means(Z, b):
    m = NT // b
    return Z.reshape(m, b, m, b).mean(axis=(1, 3)).ravel()


# --------------------------------------------------------------------------
# V4  Theorems 8.9 and 8.15 (coherence bound, micro/macro limits), Lemma 8.6 by Monte Carlo
# --------------------------------------------------------------------------
def v4(make_figure=True):
    FS, FM, FN = gauss_spec(32, 1.0), gauss_spec(4, 3.0), gauss_spec(1.0, 1.0)
    FXX, FYY, FXY = FS + FM + FN, FS + FM + FN, FS - FM          # X = S+M+N1, Y = S-M+N2
    coh = FXY / np.sqrt(FXX * FYY)
    lo, hi = min(0.0, coh.min()), max(0.0, coh.max())
    rho_point = FXY.sum() / np.sqrt(FXX.sum() * FYY.sum())
    coh0 = coh[0, 0]
    sizes = [1, 2, 4, 8, 16, 32, 64, 128, 256]
    theory = {b: rho_design(box_filter(b), FXX, FYY, FXY) for b in sizes}
    discs = {}
    for b in sizes:
        rad = b / np.sqrt(np.pi)                 # disc with the same area as the b x b square
        if rad < NT / 2:                         # skip discs that would wrap around the torus
            discs[b] = rho_design(kernel_filter(disc_mask(max(rad, 0.5))), FXX, FYY, FXY)
        else:
            discs[b] = None
    # Monte Carlo
    R, NB = 1500, 10
    acc = {b: np.zeros(3) for b in sizes}
    bat = {b: np.zeros((NB, 3)) for b in sizes}
    per_real = {b: [] for b in sizes}
    for it in range(R):
        S, M, N1, N2 = simulate(FS), simulate(FM), simulate(FN), simulate(FN)
        Xf, Yf = S + M + N1, S - M + N2
        for b in sizes:
            xb, yb = block_means(Xf, b), block_means(Yf, b)
            mom = np.array([(xb * yb).mean(), (xb * xb).mean(), (yb * yb).mean()])
            acc[b] += mom; bat[b][it % NB] += mom
            if len(xb) > 2:
                per_real[b].append(np.corrcoef(xb, yb)[0, 1])
    mc = {b: acc[b][0] / np.sqrt(acc[b][1] * acc[b][2]) for b in sizes}
    se = {b: float(np.std(bat[b][:, 0] / np.sqrt(bat[b][:, 1] * bat[b][:, 2]), ddof=1) / np.sqrt(NB)) for b in sizes}
    rows = []
    for b in sizes:
        rows.append(dict(block_px=b, theory=float(theory[b]), monte_carlo=float(mc[b]), mc_se=se[b],
                         disc_same_area=None if discs[b] is None else float(discs[b]),
                         mean_sample_corr=float(np.mean(per_real[b])) if per_real[b] else None,
                         within_coherence_bounds=bool(lo - 1e-12 <= theory[b] <= hi + 1e-12)))
    RESULTS['V4'] = dict(rho_point=float(rho_point), coh0=float(coh0), coh_min=float(coh.min()),
                         coh_max=float(coh.max()), replications=R, rows=rows)
    if make_figure:
        import matplotlib
        matplotlib.use('Agg')
        import matplotlib.pyplot as plt
        fig, ax = plt.subplots(figsize=(7.5, 4.6))
        bs = np.array(sizes)
        ax.axhspan(lo, hi, color='#cce3fd', alpha=0.45, lw=0, label='coherence bounds (Thm 5.2)')
        ax.plot(bs, [theory[b] for b in sizes], '-o', color='#257de0', lw=2, ms=6, label='theory, squares (Lemma 8.6)')
        db = [b for b in sizes if discs[b] is not None]
        ax.plot(db, [discs[b] for b in db], '--', color='#00b894', lw=2, label='theory, discs of equal area')
        ax.plot(bs, [mc[b] for b in sizes], 's', mfc='none', mew=2, color='#f47230', ms=9, label=f'Monte Carlo, {R} fields')
        ax.axhline(rho_point, color='#c2c2c2', lw=1, ls=':'); ax.axhline(coh0, color='#c2c2c2', lw=1, ls=':')
        ax.grid(True, color='#e7e7e7', lw=0.6); ax.set_axisbelow(True)
        for sp in ['top', 'right']: ax.spines[sp].set_visible(False)
        ax.text(1.05, rho_point + 0.03, f'fine-scale ρ = {rho_point:+.3f}', fontsize=9, color='#666666')
        ax.text(1.05, coh0 - 0.09, f'coh(0) = {coh0:+.3f}', fontsize=9, color='#666666')
        ax.set_xscale('log', base=2); ax.set_xlabel('zone side (pixels, log scale)')
        ax.set_ylabel('zonal correlation')
        ax.set_title('Scale effect for a data-independent zoning design')
        ax.legend(fontsize=8, loc='lower right'); fig.tight_layout()
        fig.savefig('fig_scale_effect.png', dpi=150); plt.close(fig)


# --------------------------------------------------------------------------
# V5  Theorem 8.11 (intrinsic correlation model => invariance; LMC => not)
# --------------------------------------------------------------------------
def v5():
    FA = gauss_spec(32, 1.0) + gauss_spec(4, 3.0) + gauss_spec(1.0, 1.0)
    FXX, FYY, FXY = FA, 0.36 * FA + 0.64 * FA, 0.6 * FA          # Y = 0.6 A + 0.8 B, B ~ A independent
    vals = [rho_design(box_filter(b), FXX, FYY, FXY) for b in [1, 2, 4, 8, 16, 32, 64, 128]]
    vals += [rho_design(kernel_filter(disc_mask(r)), FXX, FYY, FXY) for r in [1, 3, 9, 27]]
    mask = np.zeros((NT, NT)); mask[:3, :40] = 1                  # an elongated rectangle
    vals.append(rho_design(kernel_filter(mask), FXX, FYY, FXY))
    RESULTS['V5'] = dict(icm_min=float(min(vals)), icm_max=float(max(vals)), icm_target=0.6)


# --------------------------------------------------------------------------
# V6  Theorems 9.2-9.4 (martingale scale decomposition), Example 9.5
# --------------------------------------------------------------------------
def v6():
    n, L = 256, 8
    r, c = np.meshgrid(np.arange(n), np.arange(n), indexing='ij')
    X, Y = fields((c + 0.5) / n, (r + 0.5) / n)
    X = X + 0.8 * RNG.normal(size=X.shape); Y = Y + 0.8 * RNG.normal(size=Y.shape)
    lev = [X.copy()]; levY = [Y.copy()]
    for l in range(L):                       # dyadic block means, kept at pixel resolution
        b = 2 ** (l + 1)
        lev.append(np.kron(X.reshape(n // b, b, n // b, b).mean(axis=(1, 3)), np.ones((b, b))))
        levY.append(np.kron(Y.reshape(n // b, b, n // b, b).mean(axis=(1, 3)), np.ones((b, b))))
    D = [lev[l] - lev[l + 1] for l in range(L)]
    DY = [levY[l] - levY[l + 1] for l in range(L)]
    cl = np.array([(D[l] * DY[l]).mean() for l in range(L)])
    vX = np.array([(D[l] ** 2).mean() for l in range(L)])
    vY = np.array([(DY[l] ** 2).mean() for l in range(L)])
    cross = max(abs((D[i] * DY[j]).mean()) for i in range(L) for j in range(L) if i != j)
    resid = []
    bound_ok = True
    for l in range(L):
        cov = ((lev[l] - lev[l].mean()) * (levY[l] - levY[l].mean())).mean()
        resid.append(abs(cov - cl[l:].sum()))
        rho_l = cl[l:].sum() / np.sqrt(vX[l:].sum() * vY[l:].sum())
        kap = cl[l:] / np.sqrt(vX[l:] * vY[l:])
        bound_ok &= abs(rho_l) <= np.abs(kap).max() + 1e-12
    # counterexample: v0=(1,0.01), v1=(0.01,1), kappa0=-0.9, kappa1=-0.5; top level has 3 zones
    m = 30000
    q1 = np.sqrt(1.5) * np.array([1.0, -1.0, 0.0]); q2 = np.array([1.0, 1.0, -2.0]) / np.sqrt(2.0)
    top_x = 0.1 * q1
    top_y = 1.0 * (-0.5 * q1 + np.sqrt(0.75) * q2)
    xs, ys = [], []
    for j in range(3):
        g = RNG.normal(size=(m, 2)); g -= g.mean(0)
        C = np.cov(g.T, bias=True); g = g @ np.linalg.inv(np.linalg.cholesky(C)).T   # exact whitening
        T = np.linalg.cholesky(np.array([[1.0, -0.9 * 0.1], [-0.9 * 0.1, 0.01]]))
        g = g @ T.T
        xs.append(top_x[j] + g[:, 0]); ys.append(top_y[j] + g[:, 1])
    xx, yy = np.concatenate(xs), np.concatenate(ys)
    lab = np.repeat(np.arange(3), m)
    d = decomposition(xx, yy, np.ones_like(xx), lab, 3)
    RESULTS['V6'] = dict(max_cross_scale_product=float(cross), max_decomposition_residual=float(max(resid)),
                         coherence_bound_holds=bool(bound_ok),
                         counterexample=dict(rho0=float(d['rho']), rho1=float(d['rhoB'])))


# --------------------------------------------------------------------------
# V7  Theorem 10.1 (sharp Frechet / Duncan-Davis bounds)
# --------------------------------------------------------------------------
def v7():
    k, m = 25, 4000
    viol, rows = 0, []
    for trial in range(200):
        p = RNG.dirichlet(np.ones(k))
        alpha = RNG.uniform(0.3, 3, size=(k, 2))
        X = np.concatenate([RNG.beta(alpha[j, 0], alpha[j, 1], size=m) for j in range(k)])
        Y = np.concatenate([np.clip(RNG.beta(alpha[j, 1], alpha[j, 0], size=m) + 0.2 * (X[j*m:(j+1)*m] - 0.5), 0, 1)
                            for j in range(k)])
        lab = np.repeat(np.arange(k), m)
        w = np.repeat(p / m, m)
        pj, a, bb = zone_stats(X, Y, w, lab, k)
        abar, bbar = (pj * a).sum(), (pj * bb).sum()
        CB = (pj * (a - abar) * (bb - bbar)).sum()
        Lb = CB + (pj * (np.maximum(0, a + bb - 1) - a * bb)).sum()
        Ub = CB + (pj * (np.minimum(a, bb) - a * bb)).sum()
        wn = w / w.sum()
        cov = (wn * (X - (wn * X).sum()) * (Y - (wn * Y).sum())).sum()
        viol += int(not (Lb - 1e-12 <= cov <= Ub + 1e-12))
    # attainment by comonotone / countermonotone binary configurations on a fine uniform grid
    a = RNG.uniform(size=k); bb = RNG.uniform(size=k); p = np.ones(k) / k
    u = (np.arange(m) + 0.5) / m
    ext = {}
    for kind in ['co', 'counter']:
        Xs, Ys = [], []
        for j in range(k):
            Xs.append((u <= a[j]).astype(float))
            Ys.append((u <= bb[j]).astype(float) if kind == 'co' else (u > 1 - bb[j]).astype(float))
        X, Y = np.concatenate(Xs), np.concatenate(Ys)
        ext[kind] = float(np.mean((X - X.mean()) * (Y - Y.mean())))
    # bounds computed from the realized (grid-rounded) zone means
    a_r = np.array([np.mean(u <= a[j]) for j in range(k)])
    b_r = np.array([np.mean(u <= bb[j]) for j in range(k)])
    CB = (p * (a_r - a_r.mean()) * (b_r - b_r.mean())).sum()
    Lb = CB + (p * (np.maximum(0, a_r + b_r - 1) - a_r * b_r)).sum()
    Ub = CB + (p * (np.minimum(a_r, b_r) - a_r * b_r)).sum()
    RESULTS['V7'] = dict(random_configurations=200, violations=viol,
                         upper_bound=float(Ub), comonotone_cov=ext['co'],
                         lower_bound=float(Lb), countermonotone_cov=ext['counter'])


# --------------------------------------------------------------------------
# V8  Theorem 11.2 (exact linear abstraction)
# --------------------------------------------------------------------------
def v8():
    n = 50
    w = RNG.uniform(0.5, 2, size=n); beta = RNG.normal(1, 0.5, size=n)
    alpha = RNG.normal(size=n); U = RNG.normal(size=n)
    W = w.sum()
    Ybar = lambda x: (w * (alpha + beta * x + U)).sum() / W
    Xbar = lambda x: (w * x).sum() / W
    x0 = RNG.normal(size=n)
    # (b) uniform shifts: macro effect = weighted mean of beta
    eff = (Ybar(x0 + 1.0) - Ybar(x0)) / (Xbar(x0 + 1.0) - Xbar(x0))
    # (a) arbitrary interventions with equal Xbar but different Ybar (heterogeneous beta)
    s = np.zeros(n); i, j = np.argmax(beta), np.argmin(beta)
    s[i], s[j] = 1 / w[i], -1 / w[j]          # sum w s = 0
    RESULTS['V8'] = dict(uniform_shift_effect=float(eff), weighted_mean_beta=float((w * beta).sum() / W),
                         xbar_change=float(Xbar(x0 + s) - Xbar(x0)), ybar_change=float(Ybar(x0 + s) - Ybar(x0)))


# --------------------------------------------------------------------------
# V9  Theorem 8.14 (aggregation bias from symmetric lagged cross-covariance)
# --------------------------------------------------------------------------
def v9():
    FXX = gauss_spec(32, 1.0) + gauss_spec(4, 3.0) + gauss_spec(1.0, 1.0)
    h0, gam, beta = 3, 0.5, 1.0
    cfac = (FXX * np.cos(KX * h0)).sum() / FXX.sum()             # C_XX(h0)/C_XX(0)
    ReFXe = gam * (2 * np.cos(KX * h0) - 2 * cfac) * FXX
    sizes = [1, 2, 4, 8, 16, 32, 64]
    theory = {b: beta + (box_filter(b) * ReFXe).sum() / (box_filter(b) * FXX).sum() for b in sizes}
    R, NB = 400, 10
    acc = {b: np.zeros(2) for b in sizes}
    bat = {b: np.zeros((NB, 2)) for b in sizes}
    for it in range(R):
        Xf = simulate(FXX)
        e = gam * (np.roll(Xf, -h0, axis=0) + np.roll(Xf, h0, axis=0) - 2 * cfac * Xf)
        Yf = beta * Xf + e
        for b in sizes:
            xb, yb = block_means(Xf, b), block_means(Yf, b)
            mom = np.array([(xb * yb).mean(), (xb * xb).mean()])
            acc[b] += mom; bat[b][it % NB] += mom
    rows = [dict(block_px=b, theory=float(theory[b]), monte_carlo=float(acc[b][0] / acc[b][1]),
                 mc_se=float(np.std(bat[b][:, 0] / bat[b][:, 1], ddof=1) / np.sqrt(NB))) for b in sizes]
    RESULTS['V9'] = dict(C_Xe_at_0=float(ReFXe.sum()), beta=beta, rows=rows)


if __name__ == '__main__':
    for fn in [v0, v1, v2, v3, v4, v5, v6, v7, v8, v9]:
        fn()
        print(fn.__name__, 'done', flush=True)
    with open('verify_results.json', 'w') as fh:
        json.dump(RESULTS, fh, indent=2, ensure_ascii=False)
    print(json.dumps(RESULTS, indent=2, ensure_ascii=False))

